What Will Wi-Fi 8 Be? A Primer on IEEE 802.11bn Ultra High Reliability

What will Wi-Fi 8 be? Driven by the strict requirements of emerging applications, next-generation Wi-Fi is set to prioritize Ultra High Reliability (UHR) above all. In this paper, we explore the journey towards IEEE 802.11bn UHR, the amendment that will form the basis of Wi-Fi 8. We first present new use cases calling for further Wi-Fi evolution and associated standardization, certification, and spectrum allocation efforts. We then introduce a selection of the main disruptive features envisioned for Wi-Fi 8 and their associated research challenges, resulting from the outcome of the UHR Study Group. Among those, we focus on multi access point coordination and demonstrate that it could build upon 802.11be multi-link operation to make UHR a reality in Wi-Fi 8.

==> Figures/delayMLOCBF_R2.m <==
close all;
clear all;
clc;

%% Data Definition Section

% Latency values

%% No overheads
% Median:               [SA_MLO,   MLO+CBF10,   MLO+CBF20,   MLO+CBF30]
Median_a =                [15.696313,     94.259706,        6.578115,        1.329658];
% 99%-tile:             [SA_MLO,   MLO+CBF10,   MLO+CBF20,   MLO+CBF30]
TwoNines_a =              [63.492222,     102.195022,         34.436051,        4.269262];
% 99.9999%-tile:        [SA_MLO,   MLO+CBF10,   MLO+CBF20,   MLO+CBF30]
SixNines_a =              [108.408915,      123.829319,         56.455575,        13.942221];

%% Overheads 1ms
% Median:               [SA_MLO,   MLO+CBF10,   MLO+CBF20,   MLO+CBF30]
Median_b =                [15.696313,     111.227193,        22.605444,        3.116303];
% 99%-tile:             [SA_MLO,   MLO+CBF10,   MLO+CBF20,   MLO+CBF30]
TwoNines_b =              [63.49222,     120.253180,         55.010059,        9.758478];
% 99.9999%-tile:        [SA_MLO,   MLO+CBF10,   MLO+CBF20,   MLO+CBF30]
SixNines_b =              [108.408915,      146.166619,         79.717159,        28.651474];

%% More overheads 2ms
% Median:               [SA_MLO,   MLO+CBF10,   MLO+CBF20,   MLO+CBF30]
Median_c =                [15.696313,     128.006149,        49.697672,        4.681741];
% 99%-tile:             [SA_MLO,   MLO+CBF10,   MLO+CBF20,   MLO+CBF30]
TwoNines_c =              [63.49222,     138.294292,         66.987124,        15.440111];
% 99.9999%-tile:        [SA_MLO,   MLO+CBF10,   MLO+CBF20,   MLO+CBF30]
SixNines_c =              [108.408915,      167.751969,         97.674069,        40.691837];

%% Data Concatenation Section

y_a = [Median_a, TwoNines_a, SixNines_a];  
y_b = [Median_b, TwoNines_b, SixNines_b];  
y_c = [Median_c, TwoNines_c, SixNines_c];  

%% Data for Stacks

stackData = zeros(3,4,3);  
stackData(1,:,1) = Median_a;
stackData(1,:,2) = Median_b - Median_a;
stackData(1,:,3) = Median_c - Median_b;
stackData(2,:,1) = TwoNines_a;
stackData(2,:,2) = TwoNines_b - TwoNines_a;
stackData(2,:,3) = TwoNines_c - TwoNines_b;
stackData(3,:,1) = SixNines_a; 
stackData(3,:,2) = SixNines_b - SixNines_a;
stackData(3,:,3) = SixNines_c - SixNines_b;

%% Plotting Setup

NumGroupsPerAxis = size(stackData, 1);
NumStacksPerGroup = size(stackData, 2);
groupBins = 1:NumGroupsPerAxis;
MaxGroupWidth = 0.65; 
groupOffset = MaxGroupWidth/NumStacksPerGroup;
spacing = 0.15;  

figure, hold on, grid on

%% Plotting Bars

for i=1:NumStacksPerGroup
    Y = squeeze(stackData(:,i,:));
    internalPosCount = i - ((NumStacksPerGroup+1) / 2);
    groupDrawPos = (internalPosCount + (i-1)*spacing)* groupOffset + groupBins;  
    h(i,:) = bar(Y, 'stacked');
    set(h(i,:),'BarWidth',groupOffset);
    set(h(i,:),'XData',groupDrawPos);
end

%% Color and Transparency Setting

color1 = '#0072BD';
color2 = '#D95319';
color3 = '#EDB120';
color4 = '#7E2F8E';
opacity1 = 0.75;
opacity2 = 0.5; 

set(h(1,:),'FaceColor',color1);
set(h(2,:),'FaceColor',color2);
set(h(3,:),'FaceColor',color3);
set(h(4,:),'FaceColor',color4);
set(h(:,2),'FaceAlpha',opacity1);
set(h(:,3),'FaceAlpha',opacity2);

%% Labels and Legend Setting

labels = {{'Median'}, {'99\%-tile'}, {'99.9999\%-tile'}};

for i1=1:size(y_a,1)
    for i2=1:size(y_a,2)
        text(i1*1.0 + i2*0.25 - 0.45, y_a(i1,i2)+4, num2str(round(y_a(i1,i2))),...
               'HorizontalAlignment','center',...
               'VerticalAlignment','middle','FontSize',16,'interpreter','latex');
        text(i1*1.0 + i2*0.25 - 0.45, y_b(i1,i2)+4, num2str(round(y_b(i1,i2))),...
               'HorizontalAlignment','center',...
               'VerticalAlignment','middle','FontSize',16,'interpreter','latex');
        text(i1*1.0 + i2*0.25 - 0.45, y_c(i1,i2)+4, num2str(round(y_c(i1,i2))),...
               'HorizontalAlignment','center',...
               'VerticalAlignment','middle','FontSize',16,'interpreter','latex');
    end
end

for ilabels = 1:3
    text(ilabels,-7,labels{ilabels},'HorizontalAlignment','center','VerticalAlignment','bottom','FontSize',16,'interpreter','latex');
end

%% Axis and General Settings

axis([0.5 3.5 0 200]) 
yticks(0:20:200)
set(gca,'TickLabelInterpreter','latex');
set(gca,'xtick',[])
ylabel('Packet delay (ms)','FontSize',16,'interpreter','latex');

% Dummy line object
dummyLine = line(nan, nan, 'LineStyle', 'none', 'Marker', 'none', 'Color', 'none'); % Invisible line

% Create legend
l1 = legend([h(1,1), h(2,1) h(3,1), h(4,1), ...
    dummyLine, h(2,2) h(3,2), h(4,2), ...
    dummyLine, h(2,3) h(3,3), h(4,3)],...
    {'Standalone MLO',...
    'MLO+CBF 10\,dB nulling',...
    'MLO+CBF 20\,dB nulling',...
    'MLO+CBF 30\,dB nulling',...
    ' ',...
    '(1\,ms overhead)',...
    '(1\,ms overhead)',...
    '(1\,ms overhead)',...
    ' ',...
    '(2\,ms overhead)',...
    '(2\,ms overhead)',...
    '(2\,ms overhead)',...
    },...
    'Orientation','vertical','Location','Best','FontSize',16,'interpreter','latex');
% Hide the box around the legend
%l1.Box = 'off';

shg;
set(gca, ...
  'Box'         , 'off'     , ...
  'TickDir'     , 'in'     , ...
  'TickLength'  , [.02 .02] , ...
  'XMinorTick'  , 'off'      , ...
  'YMinorTick'  , 'off'      , ...
  'LineWidth'   , 1         , ...
  'FontSize'    , 16);
set(gcf, 'PaperPositionMode', 'auto');


==> _Unused/delayMLOCBF.m <==
close all;
clear all;
clc;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%% 

% Latency values

% Median:               [SA_MLO,   MLO+CBF10,   MLO+CBF20,   MLO+CBF30]
Median =                [15.7,     94.3,        6.58,        1.33];
% 99%-tile:             [SA_MLO,   MLO+CBF10,   MLO+CBF20,   MLO+CBF30]
TwoNines =              [63.5,     102,         34.4,        4.27];
% 99.9999%-tile:        [SA_MLO,   MLO+CBF10,   MLO+CBF20,   MLO+CBF30]
SixNines =              [109,      124,         56.4,        13.9];

figure, hold on, grid on
step = 10;
x = step:step:3*step;
y_1 = [Median; TwoNines; SixNines];
bar(x, y_1',0.8);
labels_h = {{'Median'}, {'99\%-tile'}, {'99.9999\%-tile'}};
for i1=1:size(y_1,1)
    for i2=1:size(y_1,2)
        text(x(i1)-27/6+5.5/3*i2,y_1(i1,i2)+3,num2str(round(y_1(i1,i2))),...
               'HorizontalAlignment','center',...
               'VerticalAlignment','middle','FontSize',16,'interpreter','latex');
    end
text(x(i1),-12,labels_h{i1},'HorizontalAlignment','center','VerticalAlignment','bottom','FontSize',16,'interpreter','latex');
end
axis([(step/2) (3*step+step/2) 0 150])
yticks(0:30:150)
set(gca,'xtick',[])
ylabel('Packet delay (ms)','FontSize',16,'interpreter','latex');
set(gca,'TickLabelInterpreter','latex');
legend('Standalone MLO',...
    'MLO+CBF (10\,dB nulling)',...
    'MLO+CBF (20\,dB nulling)',...
    'MLO+CBF (30\,dB nulling)',...
    'Orientation','vertical','Location','Best','FontSize',16,'interpreter','latex');
%set(gcf,'renderer','Painters')
set(gca, ...
  'Box'         , 'off'     , ...
  'TickDir'     , 'in'     , ...
  'TickLength'  , [.02 .02] , ...
  'XMinorTick'  , 'off'      , ...
  'YMinorTick'  , 'off'      , ...
  'LineWidth'   , 1         , ...
  'FontSize'    , 16);
set(gcf, 'PaperPositionMode', 'auto'); 
